NnD: Diffusion-based Generation of Physically-Nonnegative Objects

Most natural objects have inherent complexity and variability. While some simple objects can be modeled from first principles, many real-world phenomena, such as cloud formation, require computationally expensive simulations that limit scalability. This work focuses on a class of physically meaningful, nonnegative objects that are computationally tractable but costly to simulate. To dramatically reduce computational costs, we propose nonnegative diffusion (NnD). This is a learned generative model using score based diffusion. It adapts annealed Langevin dynamics to enforce, by design, non-negativity throughout iterative scene generation and analysis (inference). NnD trains on high-quality physically simulated objects. Once trained, it can be used for generation and inference. We demonstrate generation of 3D volumetric clouds, comprising inherently nonnegative microphysical fields. Our generated clouds are consistent with cloud physics trends. They are effectively not distinguished as non-physical by expert perception.

==> anc/cloud_plot_gui.m <==
% NnD: Diffusion-based Generation of Physically Nonnegative Objects
% Authors: Nadav Torem, Yoav Schechner, Tamar Sde Chen


function cloud_plot_gui(cloud_dir)
    % Validate input
    if nargin < 1 || ~isfolder(cloud_dir)
        error('Please provide a valid cloud directory as input.');
    end

    % Create figure window
    fig = uifigure('Name', 'Cloud Cross-Section Viewer', 'Position', [100, 100, 700, 250]);

    % Load cloud file names
    mat_list = dir(fullfile(cloud_dir, 'cloud*.mat'));
    filenames = {mat_list.name};

    % Default y coordinate
    default_y = 10;

    % Dropdown to choose file
    fileDropdown = uidropdown(fig, ...
        'Items', filenames, ...
        'Position', [50, 180, 600, 30], ...
        'FontSize', 14, ...
        'Tooltip', 'Select a cloud*.mat file to visualize');

    % Label to show current y_coor value
    yLabel = uilabel(fig, ...
        'Position', [300, 130, 100, 20], ...
        'Text', sprintf('y = %d', round(default_y)));

    % Slider for y_coor
    ySlider = uislider(fig, ...
        'Position', [100, 100, 500, 3], ...
        'Limits', [1, 32], ...
        'Value', default_y, ...
        'MajorTicks', [1, 8, 16, 24, 32], ...
        'ValueChangingFcn', @(src, event) sliderLiveUpdate(event));

    % Plot button
    plotButton = uibutton(fig, ...
        'Text', 'Plot Cloud', ...
        'Position', [300, 40, 100, 30], ...
        'ButtonPushedFcn', @(btn,event) plotCloudCallback());

    % Label update function
    function updateLabel()
        yLabel.Text = sprintf('y = %d', round(ySlider.Value));
    end

    % Plotting callback
    function plotCloudCallback()
        selected_file = fullfile(cloud_dir, fileDropdown.Value);
        y_value = round(ySlider.Value);
        plot_single_cloud(selected_file, y_value);
    end

    % Live slider update
    function sliderLiveUpdate(event)
        y_value = round(event.Value);
        yLabel.Text = sprintf('y = %d', y_value);

        if ~isempty(fileDropdown.Value)
            selected_file = fullfile(cloud_dir, fileDropdown.Value);
            plot_single_cloud(selected_file, y_value);
        end
    end
end


==> anc/load_cloud.m <==
% NnD: Diffusion-based Generation of Physically Nonnegative Objects
% Authors: Nadav Torem, Yoav Schechner, Tamar Sde Chen


function [lwc_data, veff_data, reff_data] = load_single_cloud(file_path)
    cloud = load(file_path);
    tensor = cloud.data;    

    % Extract LWC, Veff, Reff
    lwc_data = permute(squeeze(tensor(3,:,:,:)), [2 3 1]); 
    veff_data = permute(squeeze(tensor(2,:,:,:)), [2 3 1]);
    reff_data = permute(squeeze(tensor(1,:,:,:)), [2 3 1]) * 10;
end

% Set the path to the directory containing the .mat files
dataDir = 'path_to_your_directory';  % <-- Replace with your actual path
fileList = dir(fullfile(dataDir, '*.mat'));

% Loop through all .mat files in the directory
for i = 1:length(fileList)
    
    filePath = fullfile(dataDir, fileList(i).name);
    fprintf('Processing file: %s\n', filePath);

    [lwc_data, veff_data, reff_data] = load_single_cloud(filePath);

 
   
end


==> anc/plot_single_cloud.m <==
% NnD: Diffusion-based Generation of Physically Nonnegative Objects
% Authors: Nadav Torem, Yoav Schechner, Tamar Sde Chen



function plot_single_cloud(file_path, y_coor)
    % Reuse or create figure
    persistent fig_handle
    if isempty(fig_handle) || ~isvalid(fig_handle)
        fig_handle = figure('Units', 'normalized', ...
            'Position', [0.1, 0.3, 0.6, 0.5], ...
            'Name', 'Cloud Plot + MIP', ...
            'NumberTitle', 'off');
    else
        figure(fig_handle); clf(fig_handle);
    end

    cloud = load(file_path);
    tensor = cloud.data;
    tensor(1,:,:,:) = tensor(1,:,:,:) .* 10; 
    min_ = min(tensor,[],'all');
    max_tensor = max(tensor,[],'all');
    reff_all = squeeze(tensor(1,:,:,:));
    veff_all = squeeze(tensor(2,:,:,:));
    lwc_all = squeeze(tensor(3,:,:,:));

    [~, name] = fileparts(file_path);
    tokens = regexp(name, 'cloud(\d+)', 'tokens');
    cloud_id = tokens{1}{1};

    % Extract LWC, Veff, Reff
    lwc_data = permute(squeeze(tensor(3,:,:,:)), [2 3 1]);
    veff_data = permute(squeeze(tensor(2,:,:,:)), [2 3 1]);
    reff_data = permute(squeeze(tensor(1,:,:,:)), [2 3 1]);

    dz = 0.04; dx = 0.05;
    z_vec = 0.75:dz:(0.75 + dz * (size(lwc_data,1)-1));
    x_vec = 0:dx:(dx * (size(lwc_data,2)-1));

    %% --- Cross-section (ZxX) at selected y ---
    cross_lwc = squeeze(lwc_data(:, y_coor, :)).';
    cross_reff = squeeze(veff_data(:, y_coor, :)).';
    cross_veff = squeeze(reff_data(:, y_coor, :)).';

    %% --- MIP across Y dimension ---
    mip_lwc = squeeze(max(lwc_data, [], 2)).';
    mip_reff = squeeze(max(reff_data, [], 2)).';
    mip_veff = squeeze(max(veff_data, [], 2)).';

    % Plot setup
    colormap_str = 'jet';
    bg_color = '#c9c9bf';
    lwc_thresh = 1e-3; mip_thresh = 1e-3;
    x_min = -0.2; x_max = 1.8; z_min = 0.5; z_max = 2.1;

    % Cross-section row
    cross_vars = {cross_veff,cross_reff,cross_lwc};
    cross_titles = {'Veff','Reff','LWC'};
    cross_alpha = cross_lwc > lwc_thresh;
    mip_alpha = mip_lwc > mip_thresh;

    % MIP row
    mip_vars = {mip_veff,mip_reff,mip_lwc};
    mip_alpha = mip_lwc > mip_thresh;

    cmins_mip = [min(mip_veff(mip_alpha)), min(mip_reff(mip_alpha)), min(mip_lwc(mip_alpha))];
    cmaxs_mip = [max(mip_veff(mip_alpha)), max(mip_reff(mip_alpha)), max(mip_lwc(mip_alpha))];

    cmins = [min(veff_all,[],'all'),min(reff_all,[],'all'),min(lwc_all,[],'all')];
    cmaxs = [max(veff_all,[],'all'),max(reff_all,[],'all'),max(lwc_all,[],'all')];
    col = 0;
    for col = 1:3
        % Top row: cross-section
        ax1 = subplot(2, 3, col + 3, 'Parent', fig_handle);
        imagesc(ax1, x_vec, z_vec, cross_vars{col}, 'AlphaData', cross_alpha);
        set(ax1, 'YDir', 'normal', 'Color', bg_color, 'FontSize', 12);
        title(ax1, sprintf('%s (cloud %s)', cross_titles{col}, cloud_id));
        colormap(ax1, colormap_str);
        axis(ax1, 'equal');
        xlim(ax1, [x_min x_max]); ylim(ax1, [z_min z_max]);
        caxis(ax1, [cmins(col), cmaxs(col)]);
        colorbar(ax1);

        % Bottom row: MIP
        ax2 = subplot(2, 3, col, 'Parent', fig_handle);
        imagesc(ax2, x_vec, z_vec, mip_vars{col}, 'AlphaData', mip_alpha);
        set(ax2, 'YDir', 'normal', 'Color', bg_color, 'FontSize', 12);
        title(ax2, sprintf('MIP of %s', cross_titles{col}));
        colormap(ax2, colormap_str);
        axis(ax2, 'equal');
        xlim(ax2, [x_min x_max]); ylim(ax2, [z_min z_max]);
        caxis(ax2, [cmins_mip(col), cmaxs_mip(col)]);
        colorbar(ax2);
    end
end

